Magic Is in the Eye of the Measure

Magic, or nonstabilizerness, is the quantum resource behind universal quantum computation. Its applications in high-energy and nuclear physics rely almost exclusively on the stabilizer R\'enyi entropy (SRE), although magic has no unique measure. For two qubits, we compare the SRE with three measures defined through optimizations over stabilizer states: the min- and max-relative entropies of magic and the logarithmic free robustness. We determine the maximal-magic states of all four measures, with exact proofs, and find that they depend on the measure. In the determination of the weak mixing angle from minimal magic in M{\o}ller scattering, the min-relative entropy gives an energy-dependent value that differs from that of the SRE, whereas the max-relative entropy and the logarithmic free robustness give $\sin^2\theta_W=1/4$ at all energies. We trace this difference to the non-analytic structure of the optimization-based measures. Physical conclusions drawn from extremizing magic can thus depend on the measure.

==> anc/README.txt <==
Supplemental Material: exact certificate for the maximal stabilizer Renyi entropy of two qubits
==============================================================================================

Statement (see Appendix C).  For every two-qubit pure state psi, with T_P = <psi|P|psi> for the
16 Pauli strings P and T_II = <psi|psi>,

    (1/4) sum_P T_P^4 * T_II^4  -  (7/16) T_II^8   =   m^T  M  m ,        M positive semidefinite,

as an identity of polynomials in (psi, psi*).  For normalized states the left-hand side is
2^(-M_2) - 7/16, so M_2 <= log2(16/7).  Equality holds exactly on the 480 states listed below.

Conventions: a Pauli string is written as sigma_a (x) sigma_b (first letter = first qubit), and the
16 strings are ordered II, IX, IY, IZ, XI, ..., ZZ.

Files
-----
monomials.csv    The 751 entries of the vector m.  Each one is a product of four Pauli expectation
                 values, e.g. "II II XI ZZ" = T_II^2 T_XI T_ZZ.  Column "index" is the row/column
                 index of M.
M_entries.csv    The nonzero entries M_ij with i <= j (18 736 of them), as exact rationals and as
                 decimals.  M is symmetric, M_ji = M_ij, and all other entries vanish.  Every
                 denominator divides 3*2^47.
maximizers.csv   The Pauli vectors (T_II, T_IX, ..., T_ZZ) of the 480 maximizers.  Every entry is
                 0 or +-1/2 apart from T_II = 1.  Each state is recovered, up to a global phase, from
                 rho = (1/4) sum_P T_P P.  The vectors m evaluated at these states span the kernel of
                 M, which has dimension 225; M has rank 526.


==> anc/maximizers.csv <==
index,T_II,T_IX,T_IY,T_IZ,T_XI,T_XX,T_XY,T_XZ,T_YI,T_YX,T_YY,T_YZ,T_ZI,T_ZX,T_ZY,T_ZZ
0,1,1/2,-1/2,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,0,1/2,1/2,0
1,1,1/2,-1/2,0,0,1/2,1/2,0,1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2
2,1,0,1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2,0,0,-1/2,1/2
3,1,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,0,1/2,1/2,0
4,1,1/2,1/2,0,1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,1/2,0
5,1,1/2,1/2,0,1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0
6,1,0,1/2,1/2,0,0,-1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2,1/2,1/2
7,1,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,0,1/2,1/2,0,1/2,1/2,-1/2,1/2
8,1,1/2,1/2,0,0,-1/2,1/2,0,1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2
9,1,1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,-1/2,0
10,1,0,1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2,1/2,1/2,0,0,-1/2,1/2
11,1,-1/2,0,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,0,1/2,0,1/2
12,1,0,-1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,0,0,1/2,1/2
13,1,1/2,-1/2,0,0,1/2,1/2,0,-1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2
14,1,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,1/2,0
15,1,1/2,1/2,0,1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2,0,-1/2,1/2,0
16,1,1/2,1/2,0,1/2,1/2,1/2,1/2,1/2,1/2,1/2,-1/2,0,1/2,-1/2,0
17,1,0,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,0,0,-1/2,-1/2
18,1,-1/2,1/2,0,1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0
19,1,1/2,1/2,0,0,1/2,-1/2,0,1/2,1/2,1/2,1/2,1/2,1/2,1/2,-1/2
20,1,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,0,1/2,1/2
21,1,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,1/2,1/2,0
22,1,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,0,0,-1/2,1/2,1/2,1/2,1/2,1/2
23,1,-1/2,0,1/2,0,1/2,0,1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,1/2
24,1,0,1/2,1/2,0,0,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,1/2
25,1,1/2,-1/2,0,1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2,1/2,1/2
26,1,1/2,-1/2,0,0,-1/2,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,1/2
27,1,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,0,-1/2,1/2,0,1/2,1/2,1/2,1/2
28,1,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,-1/2,1/2,1/2,1/2,-1/2,0
29,1,0,-1/2,1/2,0,0,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,1/2
30,1,-1/2,1/2,0,0,-1/2,-1/2,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,1/2
31,1,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,0,1/2,1/2,1/2,1/2,0
32,1,1/2,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2,0,-1/2,1/2
33,1,1/2,1/2,1/2,1/2,1/2,1/2,0,1/2,1/2,0,1/2,1/2,0,1/2,1/2
34,1,1/2,1/2,1/2,1/2,1/2,0,1/2,1/2,0,1/2,1/2,1/2,1/2,1/2,0
35,1,0,1/2,1/2,0,0,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2
36,1,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,0,0,-1/2,1/2
37,1,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,0,1/2,0,1/2
38,1,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,0,0,1/2,1/2
39,1,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,0,1/2
40,1,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,0,1/2
41,1,0,-1/2,1/2,0,0,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2
42,1,1/2,0,1/2,1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2,0,-1/2,0,1/2
43,1,1/2,-1/2,0,1/2,1/2,-1/2,1/2,0,1/2,1/2,0,1/2,1/2,-1/2,-1/2
44,1,1/2,1/2,0,0,-1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2
45,1,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,-1/2,0
46,1,1/2,-1/2,0,0,1/2,1/2,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2
47,1,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,0,1/2,1/2,0
48,1,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,1/2,0
49,1,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2,0,1/2,-1/2,0
50,1,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,0,0,-1/2,-1/2
51,1,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0
52,1,1/2,1/2,0,0,1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2
53,1,-1/2,1/2,0,1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,0,1/2,1/2,0
54,1,1/2,0,1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,0,1/2,0,-1/2
55,1,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,0,0,-1/2,1/2
56,1,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,0,0,1/2,-1/2
57,1,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,0,1/2,-1/2,0
58,1,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,0,-1/2,1/2,0
59,1,0,-1/2,1/2,0,0,1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2
60,1,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0,1/2,1/2,1/2,-1/2
61,1,-1/2,1/2,0,0,1/2,1/2,0,1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2
62,1,1/2,1/2,-1/2,1/2,0,1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,1/2,0
63,1,1/2,0,1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,-1/2,0,1/2
64,1,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,0,0,-1/2,1/2
65,1,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,0,-1/2,1/2
66,1,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,0,-1/2,1/2,0
67,1,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,0,1/2,1/2,0
68,1,0,1/2,1/2,1/2,1/2,1/2,1/2,0,0,1/2,-1/2,-1/2,1/2,-1/2,-1/2
69,1,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,0,1/2,0,1/2,1/2,-1/2,1/2,1/2
70,1,0,1/2,1/2,1/2,-1/2,1/2,1/2,0,0,1/2,-1/2,1/2,1/2,1/2,1/2
71,1,1/2,0,-1/2,0,1/2,0,1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2
72,1,-1/2,1/2,1/2,1/2,0,1/2,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,0,1/2
73,1,0,1/2,1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2,1/2,0,0,1/2,-1/2
74,1,-1/2,0,1/2,0,-1/2,0,-1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2
75,1,1/2,-1/2,0,0,1/2,1/2,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2
76,1,1/2,1/2,0,1/2,1/2,1/2,1/2,0,1/2,-1/2,0,-1/2,-1/2,-1/2,1/2
77,1,1/2,1/2,1/2,1/2,1/2,0,1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2,0
78,1,1/2,-1/2,0,1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0
79,1,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0,1/2,1/2,-1/2,1/2
80,1,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,0
81,1,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,0,0,-1/2,-1/2,1/2,1/2,-1/2,1/2
82,1,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0,1/2,-1/2,1/2,1/2
83,1,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,0
84,1,1/2,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,0,1/2,-1/2,-1/2,-1/2,0,-1/2
85,1,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,0,1/2,0,1/2,1/2
86,1,1/2,0,1/2,0,1/2,0,-1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2,1/2
87,1,0,-1/2,-1/2,0,0,1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2
88,1,-1/2,-1/2,0,0,1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2
89,1,-1/2,1/2,1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,0
90,1,1/2,1/2,1/2,1/2,1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2,0,-1/2,-1/2
91,1,1/2,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,1/2,1/2,0,-1/2,1/2
92,1,-1/2,1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,1/2,1/2,1/2,-1/2,1/2,0
93,1,1/2,1/2,1/2,1/2,0,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,0
94,1,1/2,-1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,-1/2,0,1/2,0,-1/2,1/2
95,1,1/2,1/2,1/2,1/2,1/2,1/2,0,-1/2,0,-1/2,-1/2,1/2,1/2,0,1/2
96,1,-1/2,1/2,1/2,1/2,-1/2,1/2,0,1/2,0,1/2,1/2,1/2,-1/2,0,1/2
97,1,-1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,-1/2,0,1/2,1/2,-1/2,1/2,0
98,1,1/2,1/2,0,1/2,1/2,1/2,-1/2,0,1/2,-1/2,0,1/2,1/2,1/2,1/2
99,1,0,1/2,1/2,1/2,1/2,1/2,1/2,0,0,-1/2,1/2,1/2,-1/2,1/2,1/2
100,1,-1/2,0,1/2,0,1/2,0,1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2
101,1,0,1/2,1/2,0,0,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2
102,1,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,0,0,1/2,1/2
103,1,1/2,0,-1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,0,1/2
104,1,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,1/2,0,1/2
105,1,0,-1/2,1/2,0,0,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2
106,1,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2,0,-1/2,0,1/2
107,1,0,1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,0,0,1/2,1/2
108,1,-1/2,0,1/2,0,1/2,0,1/2,-1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2
109,1,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2,0,1/2,0,1/2
110,1,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,0,0,1/2,1/2,1/2,1/2,-1/2,1/2
111,1,1/2,0,1/2,0,-1/2,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2
112,1,1/2,0,1/2,1/2,1/2,-1/2,1/2,1/2,1/2,1/2,1/2,0,1/2,0,-1/2
113,1,1/2,-1/2,0,0,-1/2,-1/2,0,1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2
114,1,1/2,1/2,0,1/2,1/2,1/2,1/2,0,-1/2,1/2,0,1/2,1/2,1/2,-1/2
115,1,1/2,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,-1/2,-1/2,1/2,1/2,-1/2,0
116,1,0,-1/2,1/2,0,0,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2
117,1,-1/2,1/2,0,0,-1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2
118,1,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,0,1/2,1/2,1/2,1/2,0
119,1,1/2,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,1/2,0,-1/2,1/2,0,-1/2,-1/2
120,1,-1/2,1/2,1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,-1/2,1/2,0,1/2,1/2
121,1,1/2,1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,1/2,0
122,1,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,0,1/2,1/2,0,-1/2,-1/2,1/2,-1/2
123,1,1/2,1/2,0,0,-1/2,1/2,0,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2
124,1,1/2,1/2,-1/2,1/2,0,1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,0
125,1,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,-1/2,1/2,0
126,1,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0
127,1,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,0,0,-1/2,-1/2
128,1,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0
129,1,1/2,1/2,0,0,1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2
130,1,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,0,0,-1/2,1/2
131,1,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,0,1/2,-1/2
132,1,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0
133,1,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,0,-1/2,1/2,0
134,1,-1/2,1/2,0,0,1/2,1/2,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2
135,1,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,1/2,0
136,1,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,0,1/2,1/2,0
137,1,0,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,0,1/2,-1/2
138,1,0,-1/2,-1/2,0,0,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2,-1/2
139,1,1/2,0,-1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,0,-1/2,0,-1/2
140,1,0,1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,0,0,-1/2,-1/2
141,1,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0
142,1,-1/2,-1/2,0,0,-1/2,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2
143,1,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,0,0,-1/2,-1/2
144,1,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0
145,1,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,0,1/2,1/2,1/2,-1/2,-1/2,1/2
146,1,1/2,0,1/2,0,-1/2,0,1/2,1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2
147,1,1/2,1/2,0,1/2,1/2,1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2,-1/2,-1/2
148,1,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,0,1/2,1/2,0,1/2,-1/2,1/2,-1/2
149,1,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,1/2,-1/2,1/2,1/2,1/2,0
150,1,0,-1/2,-1/2,0,0,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2
151,1,-1/2,-1/2,0,0,-1/2,1/2,0,1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2
152,1,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,-1/2,1/2,0,1/2,1/2,-1/2,1/2,0
153,1,1/2,1/2,-1/2,1/2,1/2,1/2,0,-1/2,-1/2,0,1/2,1/2,0,1/2,-1/2
154,1,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,-1/2,0,1/2,1/2,0,-1/2,1/2
155,1,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,1/2,0
156,1,0,1/2,1/2,0,0,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2
157,1,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2,0,0,-1/2,-1/2
158,1,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,0,-1/2,-1/2
159,1,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0
160,1,-1/2,1/2,0,0,1/2,1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2
161,1,-1/2,0,1/2,1/2,-1/2,1/2,1/2,0,-1/2,0,-1/2,-1/2,1/2,1/2,-1/2
162,1,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,0,-1/2,1/2,-1/2,1/2,1/2,1/2
163,1,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,0,1/2,1/2,1/2,-1/2,-1/2
164,1,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,0,-1/2,0,-1/2,1/2,-1/2,1/2,1/2
165,1,0,1/2,-1/2,0,0,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,-1/2
166,1,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,1/2,0,-1/2
167,1,-1/2,1/2,1/2,1/2,-1/2,0,1/2,1/2,-1/2,1/2,0,1/2,0,1/2,1/2
168,1,1/2,-1/2,-1/2,1/2,1/2,-1/2,0,-1/2,0,1/2,1/2,1/2,1/2,0,-1/2
169,1,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,-1/2,1/2,1/2,0,1/2,0,-1/2,1/2
170,1,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,0,0,1/2,-1/2
171,1,-1/2,0,1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,0,-1/2,0,-1/2
172,1,1/2,0,-1/2,0,-1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2
173,1,-1/2,1/2,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,0,1/2
174,1,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,0,1/2,1/2,0,-1/2,-1/2,1/2,1/2
175,1,1/2,1/2,0,0,-1/2,1/2,0,1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2
176,1,1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,1/2,0,1/2,-1/2,-1/2,-1/2,0
177,1,0,-1/2,1/2,1/2,1/2,-1/2,1/2,0,0,1/2,1/2,-1/2,1/2,1/2,-1/2
178,1,-1/2,1/2,0,1/2,-1/2,1/2,1/2,0,1/2,1/2,0,-1/2,1/2,-1/2,1/2
179,1,1/2,-1/2,1/2,1/2,1/2,0,1/2,1/2,0,-1/2,1/2,-1/2,-1/2,1/2,0
180,1,1/2,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,0,1/2,1/2,1/2,1/2,0,1/2
181,1,1/2,-1/2,1/2,1/2,1/2,0,1/2,-1/2,-1/2,1/2,0,-1/2,0,1/2,-1/2
182,1,-1/2,1/2,1/2,1/2,0,1/2,1/2,-1/2,1/2,0,-1/2,-1/2,1/2,-1/2,0
183,1,1/2,-1/2,1/2,1/2,1/2,0,1/2,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,0
184,1,1/2,-1/2,1/2,1/2,1/2,-1/2,0,1/2,1/2,0,1/2,-1/2,0,1/2,-1/2
185,1,1/2,1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2,0,1/2,1/2
186,1,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,0,1/2,0,-1/2,1/2,1/2,1/2,1/2
187,1,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,0,0,1/2,-1/2,1/2,1/2,-1/2,-1/2
188,1,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,0,1/2,-1/2,0,1/2,-1/2,-1/2,1/2
189,1,-1/2,1/2,1/2,1/2,-1/2,0,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,0
190,1,1/2,1/2,1/2,1/2,1/2,1/2,0,1/2,0,1/2,1/2,-1/2,-1/2,0,-1/2
191,1,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,0,1/2,0,-1/2,1/2
192,1,1/2,1/2,1/2,1/2,0,1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,-1/2,0,-1/2
193,1,1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,0,-1/2
194,1,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,0,-1/2,0,-1/2,-1/2,-1/2,-1/2,1/2
195,1,0,1/2,1/2,0,0,1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2,1/2,1/2
196,1,1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,1/2,1/2,0,1/2,1/2,0,1/2
197,1,1/2,0,-1/2,0,-1/2,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2
198,1,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,0
199,1,-1/2,1/2,1/2,1/2,-1/2,1/2,0,1/2,-1/2,0,1/2,-1/2,0,-1/2,-1/2
200,1,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,0,1/2,1/2,0,-1/2,-1/2
201,1,-1/2,-1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,0
202,1,1/2,-1/2,1/2,1/2,0,-1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,0
203,1,1/2,1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,1/2,0,-1/2,0,-1/2,-1/2
204,1,-1/2,1/2,1/2,1/2,-1/2,1/2,0,-1/2,0,-1/2,-1/2,-1/2,1/2,0,-1/2
205,1,1/2,-1/2,-1/2,1/2,1/2,-1/2,0,-1/2,-1/2,0,1/2,-1/2,0,1/2,1/2
206,1,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,-1/2,0,1/2,0,-1/2,-1/2
207,1,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,0
208,1,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,0,1/2,1/2,0,1/2,-1/2,1/2,1/2
209,1,1/2,-1/2,1/2,1/2,0,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,1/2
210,1,1/2,0,1/2,1/2,1/2,-1/2,1/2,0,-1/2,0,1/2,1/2,1/2,1/2,1/2
211,1,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,0
212,1,-1/2,0,1/2,1/2,-1/2,1/2,1/2,0,1/2,0,1/2,1/2,-1/2,-1/2,1/2
213,1,1/2,0,-1/2,0,1/2,0,1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2
214,1,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,-1/2,0,1/2
215,1,0,1/2,1/2,1/2,-1/2,1/2,1/2,0,0,-1/2,1/2,-1/2,-1/2,-1/2,-1/2
216,1,0,-1/2,-1/2,0,0,-1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2
217,1,0,-1/2,1/2,0,0,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2
218,1,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,0,1/2
219,1,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,0,0,1/2,1/2
220,1,-1/2,0,1/2,0,1/2,0,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,-1/2
221,1,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,0,1/2,0,1/2
222,1,1/2,0,1/2,0,-1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2
223,1,0,1/2,-1/2,0,0,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2
224,1,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,0,1/2,0,-1/2
225,1,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,0,-1/2,0,1/2
226,1,1/2,0,-1/2,0,1/2,0,1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2
227,1,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,0,1/2,0,1/2,-1/2,1/2,-1/2,-1/2
228,1,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,1/2
229,1,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,0,0,1/2,1/2
230,1,0,-1/2,1/2,1/2,1/2,-1/2,1/2,0,0,-1/2,-1/2,1/2,-1/2,-1/2,1/2
231,1,1/2,0,1/2,0,1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2
232,1,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,1/2
233,1,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0,1/2,1/2,-1/2,-1/2
234,1,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,1/2,0,-1/2,1/2,1/2,-1/2,0
235,1,-1/2,1/2,0,1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0,1/2,-1/2,1/2,-1/2
236,1,0,-1/2,-1/2,0,0,1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2
237,1,-1/2,-1/2,0,0,1/2,-1/2,0,-1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2
238,1,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,0,-1/2,1/2,-1/2,1/2,0
239,1,1/2,1/2,-1/2,1/2,1/2,1/2,0,1/2,1/2,0,-1/2,-1/2,0,-1/2,1/2
240,1,-1/2,-1/2,1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,-1/2,1/2,0,-1/2,1/2
241,1,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0,-1/2,1/2,1/2,-1/2,1/2,0
242,1,1/2,1/2,-1/2,1/2,1/2,1/2,0,1/2,0,1/2,-1/2,1/2,1/2,0,-1/2
243,1,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,-1/2,0,1/2,-1/2,1/2,-1/2,0,1/2
244,1,-1/2,1/2,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,0,1/2,1/2,0,1/2,1/2
245,1,1/2,-1/2,0,0,-1/2,-1/2,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2
246,1,1/2,1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,0
247,1,0,-1/2,1/2,0,0,-1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2
248,1,-1/2,1/2,0,0,-1/2,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2
249,1,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,0
250,1,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,-1/2,1/2,0,1/2,-1/2
251,1,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2,0,1/2,-1/2
252,1,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,0
253,1,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0
254,1,1/2,1/2,0,0,1/2,-1/2,0,1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2
255,1,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,1/2,0,0,-1/2,1/2
256,1,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2,0,0,1/2,-1/2
257,1,0,-1/2,-1/2,0,0,-1/2,1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,1/2
258,1,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,0,-1/2
259,1,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,0,1/2,-1/2,0
260,1,-1/2,-1/2,0,0,-1/2,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2
261,1,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,0,0,-1/2,-1/2
262,1,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0
263,1,-1/2,-1/2,0,0,-1/2,1/2,0,-1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2
264,1,-1/2,1/2,0,0,1/2,1/2,0,1/2,-1/2,1/2,-1/2,-1/2,1/2,-1/2,-1/2
265,1,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,0,-1/2
266,1,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,0,0,1/2,1/2
267,1,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,0,0,-1/2,1/2,1/2,1/2,-1/2,-1/2
268,1,0,1/2,-1/2,0,0,-1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2,-1/2
269,1,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,0,1/2,0,-1/2
270,1,-1/2,-1/2,0,0,1/2,-1/2,0,-1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2
271,1,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,0,-1/2,1/2,0,-1/2,1/2,1/2,1/2
272,1,1/2,-1/2,0,0,-1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2
273,1,-1/2,1/2,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,1/2,-1/2,0
274,1,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,0,1/2,0,-1/2
275,1,0,-1/2,1/2,1/2,-1/2,-1/2,1/2,0,0,-1/2,-1/2,-1/2,-1/2,1/2,-1/2
276,1,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,0,-1/2,0,1/2,1/2,1/2,-1/2,1/2
277,1,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,0,1/2,1/2,0,1/2
278,1,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2,-1/2,-1/2
279,1,1/2,-1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,0
280,1,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,0,-1/2,1/2,1/2,-1/2,-1/2,-1/2
281,1,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,0,-1/2,1/2,0,1/2,-1/2,-1/2,-1/2
282,1,1/2,1/2,-1/2,1/2,1/2,1/2,0,-1/2,0,-1/2,1/2,-1/2,-1/2,0,1/2
283,1,-1/2,-1/2,1/2,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,0,1/2,0,-1/2,1/2
284,1,0,1/2,-1/2,0,0,-1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2
285,1,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,-1/2,1/2,0,1/2,1/2,-1/2,-1/2,0
286,1,-1/2,1/2,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,0,-1/2,1/2,0,1/2,-1/2
287,1,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,1/2,1/2,0,-1/2,-1/2
288,1,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,0,1/2,1/2,1/2,-1/2,-1/2,0
289,1,1/2,1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,1/2,0,1/2,0,1/2,-1/2
290,1,-1/2,1/2,-1/2,1/2,-1/2,1/2,0,-1/2,0,-1/2,1/2,1/2,-1/2,0,-1/2
291,1,1/2,-1/2,1/2,1/2,1/2,-1/2,0,1/2,0,-1/2,1/2,1/2,1/2,0,1/2
292,1,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,0,1/2,0,-1/2,-1/2
293,1,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,0
294,1,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,0,-1/2,1/2,-1/2,1/2,-1/2,-1/2
295,1,0,-1/2,-1/2,0,0,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2
296,1,0,-1/2,1/2,0,0,-1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2
297,1,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,0,-1/2
298,1,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,0,1/2,0,-1/2
299,1,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,0,0,1/2,-1/2
300,1,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,-1/2,0,1/2,-1/2,1/2,1/2,0
301,1,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,0,-1/2,1/2,-1/2,1/2,0,1/2
302,1,1/2,0,-1/2,1/2,1/2,1/2,-1/2,0,1/2,0,1/2,-1/2,-1/2,1/2,1/2
303,1,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,0,0,1/2,1/2,1/2,1/2,1/2,-1/2
304,1,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,0,-1/2,-1/2,1/2,1/2,0,-1/2
305,1,1/2,0,-1/2,1/2,1/2,1/2,-1/2,0,-1/2,0,-1/2,1/2,1/2,-1/2,-1/2
306,1,-1/2,1/2,1/2,-1/2,1/2,-1/2,0,-1/2,0,-1/2,-1/2,1/2,-1/2,0,1/2
307,1,-1/2,0,-1/2,0,-1/2,0,1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2
308,1,1/2,-1/2,-1/2,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,0,1/2,0,-1/2,-1/2
309,1,-1/2,1/2,1/2,-1/2,1/2,0,-1/2,-1/2,1/2,-1/2,0,1/2,0,1/2,1/2
310,1,0,1/2,1/2,0,0,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2
311,1,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,0,1/2,-1/2
312,1,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,0,-1/2,0,-1/2
313,1,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,0,-1/2,0,1/2
314,1,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,-1/2
315,1,-1/2,1/2,1/2,1/2,-1/2,0,1/2,-1/2,1/2,-1/2,0,-1/2,0,-1/2,-1/2
316,1,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2,1/2,-1/2
317,1,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2,-1/2,1/2
318,1,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,1/2,1/2,-1/2,-1/2,-1/2,0
319,1,-1/2,1/2,0,0,-1/2,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2,1/2
320,1,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,1/2,1/2,0,1/2,-1/2,-1/2,1/2,0
321,1,-1/2,1/2,1/2,1/2,-1/2,0,1/2,1/2,0,1/2,1/2,-1/2,1/2,-1/2,0
322,1,1/2,0,1/2,1/2,1/2,1/2,1/2,0,-1/2,0,1/2,-1/2,-1/2,1/2,-1/2
323,1,0,1/2,-1/2,1/2,1/2,1/2,-1/2,0,0,-1/2,-1/2,-1/2,1/2,-1/2,1/2
324,1,-1/2,-1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,1/2,0
325,1,1/2,-1/2,1/2,-1/2,-1/2,1/2,0,-1/2,0,1/2,-1/2,1/2,1/2,0,1/2
326,1,1/2,1/2,-1/2,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,0,-1/2,0,-1/2,1/2
327,1,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,-1/2,0,1/2,-1/2,-1/2,1/2,1/2,0
328,1,-1/2,-1/2,0,0,1/2,-1/2,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,1/2,1/2
329,1,1/2,1/2,1/2,1/2,1/2,0,1/2,-1/2,-1/2,-1/2,0,1/2,0,1/2,1/2
330,1,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,0,-1/2,0,1/2,-1/2
331,1,0,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,0,1/2,-1/2,1/2,-1/2,1/2,1/2
332,1,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,0,-1/2,0,-1/2,1/2,1/2,1/2,-1/2
333,1,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,0,-1/2,-1/2,0,-1/2
334,1,1/2,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,0,-1/2,1/2,-1/2,-1/2,0,-1/2
335,1,1/2,0,-1/2,0,1/2,0,1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2,1/2
336,1,-1/2,0,1/2,0,-1/2,0,-1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2
337,1,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,1/2,0,1/2,1/2,0,-1/2
338,1,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,0
339,1,-1/2,1/2,1/2,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,0,-1/2,0,-1/2,-1/2
340,1,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,0,-1/2,1/2,-1/2,1/2,0,-1/2
341,1,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,1/2,-1/2,0,1/2,1/2
342,1,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,-1/2,0,-1/2,1/2,1/2,1/2,0,-1/2
343,1,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,0,1/2,0,1/2,-1/2
344,1,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,0,-1/2,1/2,0,1/2,-1/2,-1/2,1/2
345,1,1/2,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,1/2,-1/2,0,-1/2,-1/2
346,1,-1/2,1/2,1/2,1/2,0,1/2,1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,-1/2
347,1,1/2,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,1/2,-1/2,0,-1/2,0,1/2,1/2
348,1,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,0,1/2
349,1,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,0,-1/2,0,1/2,-1/2,1/2,1/2,1/2
350,1,1/2,0,1/2,1/2,1/2,1/2,1/2,0,1/2,0,-1/2,1/2,1/2,-1/2,1/2
351,1,1/2,0,-1/2,1/2,1/2,-1/2,-1/2,0,1/2,0,1/2,1/2,1/2,1/2,-1/2
352,1,-1/2,-1/2,1/2,-1/2,1/2,1/2,0,1/2,0,-1/2,1/2,1/2,-1/2,0,1/2
353,1,0,1/2,-1/2,0,0,1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,1/2,-1/2
354,1,1/2,1/2,-1/2,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,-1/2
355,1,0,1/2,1/2,0,0,1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,-1/2
356,1,0,-1/2,-1/2,-1/2,1/2,1/2,1/2,0,0,-1/2,1/2,-1/2,-1/2,1/2,1/2
357,1,0,-1/2,1/2,-1/2,1/2,1/2,-1/2,0,0,1/2,1/2,-1/2,-1/2,1/2,-1/2
358,1,1/2,0,1/2,0,-1/2,0,1/2,1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2
359,1,0,1/2,-1/2,0,0,1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2
360,1,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,0,1/2
361,1,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,0,1/2,0,1/2,-1/2,1/2,1/2,-1/2
362,1,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,1/2
363,1,1/2,0,1/2,0,1/2,0,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,-1/2
364,1,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,-1/2,0,1/2
365,1,-1/2,0,-1/2,0,1/2,0,-1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,1/2
366,1,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,0,-1/2,1/2,-1/2,-1/2,1/2
367,1,-1/2,0,1/2,0,-1/2,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2
368,1,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,1/2,0,-1/2,-1/2,-1/2,1/2,0,1/2
369,1,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,-1/2,1/2,1/2,0,1/2,0,-1/2,-1/2
370,1,-1/2,1/2,-1/2,1/2,-1/2,1/2,0,1/2,0,1/2,-1/2,-1/2,1/2,0,1/2
371,1,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,0,1/2
372,1,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0,1/2,1/2,1/2,1/2,-1/2,0
373,1,0,-1/2,-1/2,1/2,1/2,-1/2,-1/2,0,0,1/2,-1/2,1/2,-1/2,-1/2,-1/2
374,1,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0,1/2,-1/2,-1/2,-1/2
375,1,-1/2,1/2,-1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,1/2,-1/2,0,-1/2,1/2
376,1,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2
377,1,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,-1/2,-1/2,1/2,-1/2,-1/2,0
378,1,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,1/2,0,-1/2,0,-1/2,1/2
379,1,1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,0
380,1,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,1/2,-1/2,-1/2,0,-1/2,0,1/2,-1/2
381,1,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,0
382,1,0,1/2,-1/2,0,0,-1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2
383,1,0,-1/2,-1/2,0,0,1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,1/2
384,1,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,0
385,1,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,-1/2,-1/2,0,1/2,1/2
386,1,-1/2,1/2,1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2
387,1,1/2,1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,0
388,1,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,1/2,0,1/2,-1/2,1/2,-1/2,0,-1/2
389,1,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2
390,1,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,1/2,1/2,0,-1/2,0,1/2,1/2
391,1,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,-1/2,1/2,0,1/2,-1/2,1/2,1/2,0
392,1,-1/2,-1/2,0,-1/2,1/2,1/2,1/2,0,-1/2,1/2,0,-1/2,1/2,1/2,-1/2
393,1,1/2,1/2,0,-1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2
394,1,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,0,-1/2
395,1,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,0
396,1,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,0,1/2,0,-1/2
397,1,-1/2,1/2,0,-1/2,1/2,-1/2,1/2,0,1/2,1/2,0,-1/2,1/2,-1/2,-1/2
398,1,0,1/2,-1/2,0,0,1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2,1/2
399,1,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,0,0,-1/2,-1/2,1/2,1/2,1/2,-1/2
400,1,-1/2,0,-1/2,0,1/2,0,-1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,1/2,-1/2
401,1,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,0,-1/2,1/2,1/2,-1/2
402,1,-1/2,1/2,1/2,-1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,-1/2,0
403,1,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,0
404,1,1/2,0,1/2,1/2,1/2,-1/2,1/2,0,1/2,0,-1/2,-1/2,-1/2,-1/2,-1/2
405,1,0,1/2,-1/2,-1/2,1/2,-1/2,1/2,0,0,-1/2,-1/2,-1/2,-1/2,-1/2,1/2
406,1,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,0,0,1/2,-1/2,-1/2,-1/2,1/2,1/2
407,1,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,-1/2,0,1/2,1/2,-1/2,1/2,1/2,0
408,1,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,0,-1/2,-1/2,1/2,-1/2,1/2,-1/2
409,1,-1/2,-1/2,1/2,1/2,0,-1/2,1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,-1/2
410,1,1/2,1/2,-1/2,1/2,0,1/2,-1/2,1/2,1/2,1/2,0,-1/2,-1/2,0,1/2
411,1,-1/2,0,-1/2,0,1/2,0,-1/2,1/2,-1/2,1/2,-1/2,1/2,-1/2,-1/2,-1/2
412,1,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,1/2,-1/2,0,-1/2,-1/2,0,1/2,1/2
413,1,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,1/2,1/2,0,1/2,-1/2
414,1,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,1/2,-1/2,1/2,0,1/2,0,1/2,-1/2
415,1,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,1/2,0,-1/2,-1/2,1/2,-1/2,0,-1/2
416,1,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,-1/2,1/2,-1/2,0,1/2,0,1/2,-1/2
417,1,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,1/2,0,1/2,-1/2,0,-1/2
418,1,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,0,1/2,-1/2,0,-1/2
419,1,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,0,-1/2,0,1/2,1/2,-1/2,1/2,-1/2
420,1,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,0,0,1/2,-1/2,-1/2,-1/2,-1/2,-1/2
421,1,0,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,0,1/2,-1/2,-1/2,1/2,1/2,1/2
422,1,1/2,0,-1/2,0,-1/2,0,-1/2,1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2
423,1,0,-1/2,1/2,-1/2,-1/2,1/2,-1/2,0,0,-1/2,-1/2,-1/2,1/2,1/2,-1/2
424,1,1/2,0,1/2,0,1/2,0,-1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,-1/2
425,1,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,0,-1/2
426,1,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,0
427,1,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,-1/2,1/2,1/2,0,-1/2,1/2,0,1/2
428,1,0,1/2,-1/2,1/2,-1/2,1/2,-1/2,0,0,1/2,1/2,-1/2,-1/2,-1/2,1/2
429,1,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,0,-1/2
430,1,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,-1/2,1/2,1/2,0,1/2,-1/2,0,1/2
431,1,-1/2,0,1/2,0,-1/2,0,-1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2
432,1,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,-1/2,1/2,1/2,-1/2,0,-1/2,0,-1/2
433,1,-1/2,0,-1/2,0,-1/2,0,1/2,1/2,-1/2,1/2,-1/2,-1/2,1/2,1/2,1/2
434,1,-1/2,-1/2,-1/2,-1/2,1/2,0,1/2,1/2,-1/2,-1/2,0,-1/2,0,1/2,1/2
435,1,-1/2,1/2,0,-1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0,-1/2,1/2,-1/2,1/2
436,1,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,1/2,0
437,1,1/2,1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,0,-1/2,-1/2,-1/2,-1/2,0,-1/2
438,1,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,1/2,1/2,0
439,1,1/2,-1/2,1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,0,-1/2,-1/2,0,1/2,-1/2
440,1,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,0,1/2,-1/2,0,-1/2,1/2,1/2,1/2
441,1,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,0,1/2,0,-1/2,-1/2,1/2,1/2,1/2
442,1,-1/2,-1/2,1/2,-1/2,1/2,1/2,0,-1/2,0,1/2,-1/2,-1/2,1/2,0,-1/2
443,1,1/2,-1/2,1/2,-1/2,0,1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,-1/2,0,-1/2
444,1,1/2,1/2,1/2,-1/2,-1/2,0,-1/2,-1/2,-1/2,-1/2,0,-1/2,0,-1/2,-1/2
445,1,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,0,1/2,0,1/2,-1/2,-1/2,-1/2,1/2
446,1,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,0
447,1,-1/2,1/2,1/2,-1/2,0,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,-1/2
448,1,-1/2,-1/2,1/2,-1/2,0,1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,0,-1/2
449,1,-1/2,0,-1/2,-1/2,1/2,1/2,1/2,0,1/2,0,-1/2,-1/2,1/2,-1/2,1/2
450,1,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,0,1/2,1/2,-1/2,-1/2,0,1/2
451,1,-1/2,1/2,1/2,-1/2,1/2,-1/2,0,1/2,0,1/2,1/2,-1/2,1/2,0,-1/2
452,1,1/2,-1/2,-1/2,1/2,1/2,-1/2,0,1/2,0,-1/2,-1/2,-1/2,-1/2,0,1/2
453,1,0,1/2,-1/2,1/2,1/2,1/2,-1/2,0,0,1/2,1/2,1/2,-1/2,1/2,-1/2
454,1,-1/2,0,-1/2,0,-1/2,0,1/2,-1/2,1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2
455,1,1/2,0,1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,0,1/2,-1/2,-1/2,-1/2,-1/2
456,1,1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,1/2,-1/2,0,-1/2,-1/2,0,1/2
457,1,-1/2,0,-1/2,0,-1/2,0,1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2
458,1,-1/2,0,1/2,-1/2,1/2,1/2,-1/2,0,-1/2,0,-1/2,-1/2,1/2,-1/2,-1/2
459,1,-1/2,-1/2,-1/2,1/2,-1/2,-1/2,0,-1/2,0,1/2,1/2,-1/2,1/2,0,1/2
460,1,-1/2,1/2,-1/2,-1/2,1/2,0,1/2,-1/2,1/2,-1/2,0,-1/2,0,-1/2,1/2
461,1,-1/2,1/2,-1/2,-1/2,0,-1/2,1/2,1/2,-1/2,1/2,0,-1/2,1/2,0,1/2
462,1,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,1/2,-1/2,1/2,0,-1/2,0,-1/2,1/2
463,1,-1/2,-1/2,1/2,-1/2,1/2,1/2,0,1/2,-1/2,0,1/2,-1/2,0,1/2,-1/2
464,1,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,-1/2,-1/2,0,1/2,-1/2,0,-1/2,1/2
465,1,-1/2,-1/2,-1/2,1/2,-1/2,0,-1/2,1/2,0,-1/2,-1/2,-1/2,1/2,1/2,0
466,1,-1/2,0,-1/2,0,1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,-1/2,1/2,-1/2,1/2
467,1,1/2,0,-1/2,0,-1/2,0,-1/2,-1/2,-1/2,1/2,1/2,-1/2,-1/2,-1/2,1/2
468,1,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,-1/2,-1/2,1/2,0,-1/2,0,1/2,1/2
469,1,1/2,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,0,1/2,-1/2,-1/2,-1/2,0,1/2
470,1,-1/2,-1/2,1/2,-1/2,1/2,0,-1/2,-1/2,1/2,1/2,0,-1/2,0,1/2,-1/2
471,1,-1/2,-1/2,-1/2,-1/2,0,1/2,1/2,1/2,-1/2,-1/2,0,1/2,-1/2,0,-1/2
472,1,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,0,1/2,0,-1/2,1/2,-1/2,1/2,-1/2
473,1,0,1/2,-1/2,-1/2,-1/2,-1/2,1/2,0,0,1/2,1/2,-1/2,1/2,-1/2,1/2
474,1,-1/2,0,-1/2,-1/2,1/2,-1/2,1/2,0,1/2,0,-1/2,1/2,-1/2,-1/2,-1/2
475,1,-1/2,-1/2,-1/2,-1/2,1/2,1/2,0,-1/2,0,1/2,1/2,1/2,-1/2,0,-1/2
476,1,1/2,0,-1/2,-1/2,-1/2,-1/2,1/2,0,-1/2,0,-1/2,-1/2,-1/2,1/2,1/2
477,1,1/2,0,1/2,-1/2,-1/2,-1/2,-1/2,0,1/2,0,-1/2,-1/2,-1/2,1/2,-1/2
478,1,-1/2,0,-1/2,1/2,-1/2,-1/2,-1/2,0,-1/2,0,1/2,-1/2,1/2,-1/2,1/2
479,1,-1/2,0,-1/2,1/2,-1/2,1/2,-1/2,0,-1/2,0,1/2,1/2,-1/2,-1/2,-1/2


==> anc/monomials.csv <==
index,monomial (product of four Pauli expectation values; II = <psi|psi>)
0,II II II II
1,II II II IX
2,II II II IY
3,II II II IZ
4,II II II XI
5,II II II XX
6,II II II XY
7,II II II XZ
8,II II II YI
9,II II II YX
10,II II II YY
11,II II II YZ
12,II II II ZI
13,II II II ZX
14,II II II ZY
15,II II II ZZ
16,II II IX IX
17,II II IX IY
18,II II IX IZ
19,II II IX XI
20,II II IX XX
21,II II IX XY
22,II II IX XZ
23,II II IX YI
24,II II IX YX
25,II II IX YY
26,II II IX YZ
27,II II IX ZI
28,II II IX ZX
29,II II IX ZY
30,II II IX ZZ
31,II II IY IY
32,II II IY IZ
33,II II IY XI
34,II II IY XX
35,II II IY XY
36,II II IY XZ
37,II II IY YI
38,II II IY YX
39,II II IY YY
40,II II IY YZ
41,II II IY ZI
42,II II IY ZX
43,II II IY ZY
44,II II IY ZZ
45,II II IZ IZ
46,II II IZ XI
47,II II IZ XX
48,II II IZ XY
49,II II IZ XZ
50,II II IZ YI
51,II II IZ YX
52,II II IZ YY
53,II II IZ YZ
54,II II IZ ZI
55,II II IZ ZX
56,II II IZ ZY
57,II II IZ ZZ
58,II II XI XI
59,II II XI XX
60,II II XI XY
61,II II XI XZ
62,II II XI YI
63,II II XI YX
64,II II XI YY
65,II II XI YZ
66,II II XI ZI
67,II II XI ZX
68,II II XI ZY
69,II II XI ZZ
70,II II XX XX
71,II II XX XY
72,II II XX XZ
73,II II XX YI
74,II II XX YX
75,II II XX YY
76,II II XX YZ
77,II II XX ZI
78,II II XX ZX
79,II II XX ZY
80,II II XX ZZ
81,II II XY XY
82,II II XY XZ
83,II II XY YI
84,II II XY YX
85,II II XY YY
86,II II XY YZ
87,II II XY ZI
88,II II XY ZX
89,II II XY ZY
90,II II XY ZZ
91,II II XZ XZ
92,II II XZ YI
93,II II XZ YX
94,II II XZ YY
95,II II XZ YZ
96,II II XZ ZI
97,II II XZ ZX
98,II II XZ ZY
99,II II XZ ZZ
100,II II YI YI
101,II II YI YX
102,II II YI YY
103,II II YI YZ
104,II II YI ZI
105,II II YI ZX
106,II II YI ZY
107,II II YI ZZ
108,II II YX YX
109,II II YX YY
110,II II YX YZ
111,II II YX ZI
112,II II YX ZX
113,II II YX ZY
114,II II YX ZZ
115,II II YY YY
116,II II YY YZ
117,II II YY ZI
118,II II YY ZX
119,II II YY ZY
120,II II YY ZZ
121,II II YZ YZ
122,II II YZ ZI
123,II II YZ ZX
124,II II YZ ZY
125,II II YZ ZZ
126,II II ZI ZI
127,II II ZI ZX
128,II II ZI ZY
129,II II ZI ZZ
130,II II ZX ZX
131,II II ZX ZY
132,II II ZX ZZ
133,II II ZY ZY
134,II II ZY ZZ
135,II II ZZ ZZ
136,II IX IX IX
137,II IX IX IY
138,II IX IX IZ
139,II IX IX XI
140,II IX IX XX
141,II IX IX XY
142,II IX IX XZ
143,II IX IX YI
144,II IX IX YX
145,II IX IX YY
146,II IX IX YZ
147,II IX IX ZI
148,II IX IX ZX
149,II IX IX ZY
150,II IX IX ZZ
151,II IX IY IY
152,II IX IZ IZ
153,II IX XI XI
154,II IX XI XX
155,II IX XX XX
156,II IX XY XY
157,II IX XZ XZ
158,II IX YI YI
159,II IX YI YX
160,II IX YX YX
161,II IX YY YY
162,II IX YZ YZ
163,II IX ZI ZI
164,II IX ZI ZX
165,II IX ZX ZX
166,II IX ZY ZY
167,II IX ZZ ZZ
168,II IY IY IY
169,II IY IY IZ
170,II IY IY XI
171,II IY IY XX
172,II IY IY XY
173,II IY IY XZ
174,II IY IY YI
175,II IY IY YX
176,II IY IY YY
177,II IY IY YZ
178,II IY IY ZI
179,II IY IY ZX
180,II IY IY ZY
181,II IY IY ZZ
182,II IY IZ IZ
183,II IY XI XI
184,II IY XI XY
185,II IY XX XX
186,II IY XY XY
187,II IY XZ XZ
188,II IY YI YI
189,II IY YI YY
190,II IY YX YX
191,II IY YY YY
192,II IY YZ YZ
193,II IY ZI ZI
194,II IY ZI ZY
195,II IY ZX ZX
196,II IY ZY ZY
197,II IY ZZ ZZ
198,II IZ IZ IZ
199,II IZ IZ XI
200,II IZ IZ XX
201,II IZ IZ XY
202,II IZ IZ XZ
203,II IZ IZ YI
204,II IZ IZ YX
205,II IZ IZ YY
206,II IZ IZ YZ
207,II IZ IZ ZI
208,II IZ IZ ZX
209,II IZ IZ ZY
210,II IZ IZ ZZ
211,II IZ XI XI
212,II IZ XI XZ
213,II IZ XX XX
214,II IZ XY XY
215,II IZ XZ XZ
216,II IZ YI YI
217,II IZ YI YZ
218,II IZ YX YX
219,II IZ YY YY
220,II IZ YZ YZ
221,II IZ ZI ZI
222,II IZ ZI ZZ
223,II IZ ZX ZX
224,II IZ ZY ZY
225,II IZ ZZ ZZ
226,II XI XI XI
227,II XI XI XX
228,II XI XI XY
229,II XI XI XZ
230,II XI XI YI
231,II XI XI YX
232,II XI XI YY
233,II XI XI YZ
234,II XI XI ZI
235,II XI XI ZX
236,II XI XI ZY
237,II XI XI ZZ
238,II XI XX XX
239,II XI XY XY
240,II XI XZ XZ
241,II XI YI YI
242,II XI YX YX
243,II XI YY YY
244,II XI YZ YZ
245,II XI ZI ZI
246,II XI ZX ZX
247,II XI ZY ZY
248,II XI ZZ ZZ
249,II XX XX XX
250,II XX XX XY
251,II XX XX XZ
252,II XX XX YI
253,II XX XX YX
254,II XX XX YY
255,II XX XX YZ
256,II XX XX ZI
257,II XX XX ZX
258,II XX XX ZY
259,II XX XX ZZ
260,II XX XY XY
261,II XX XZ XZ
262,II XX YI YI
263,II XX YX YX
264,II XX YY YY
265,II XX YY ZZ
266,II XX YZ YZ
267,II XX YZ ZY
268,II XX ZI ZI
269,II XX ZX ZX
270,II XX ZY ZY
271,II XX ZZ ZZ
272,II XY XY XY
273,II XY XY XZ
274,II XY XY YI
275,II XY XY YX
276,II XY XY YY
277,II XY XY YZ
278,II XY XY ZI
279,II XY XY ZX
280,II XY XY ZY
281,II XY XY ZZ
282,II XY XZ XZ
283,II XY YI YI
284,II XY YX YX
285,II XY YX ZZ
286,II XY YY YY
287,II XY YZ YZ
288,II XY YZ ZX
289,II XY ZI ZI
290,II XY ZX ZX
291,II XY ZY ZY
292,II XY ZZ ZZ
293,II XZ XZ XZ
294,II XZ XZ YI
295,II XZ XZ YX
296,II XZ XZ YY
297,II XZ XZ YZ
298,II XZ XZ ZI
299,II XZ XZ ZX
300,II XZ XZ ZY
301,II XZ XZ ZZ
302,II XZ YI YI
303,II XZ YX YX
304,II XZ YX ZY
305,II XZ YY YY
306,II XZ YY ZX
307,II XZ YZ YZ
308,II XZ ZI ZI
309,II XZ ZX ZX
310,II XZ ZY ZY
311,II XZ ZZ ZZ
312,II YI YI YI
313,II YI YI YX
314,II YI YI YY
315,II YI YI YZ
316,II YI YI ZI
317,II YI YI ZX
318,II YI YI ZY
319,II YI YI ZZ
320,II YI YX YX
321,II YI YY YY
322,II YI YZ YZ
323,II YI ZI ZI
324,II YI ZX ZX
325,II YI ZY ZY
326,II YI ZZ ZZ
327,II YX YX YX
328,II YX YX YY
329,II YX YX YZ
330,II YX YX ZI
331,II YX YX ZX
332,II YX YX ZY
333,II YX YX ZZ
334,II YX YY YY
335,II YX YZ YZ
336,II YX ZI ZI
337,II YX ZX ZX
338,II YX ZY ZY
339,II YX ZZ ZZ
340,II YY YY YY
341,II YY YY YZ
342,II YY YY ZI
343,II YY YY ZX
344,II YY YY ZY
345,II YY YY ZZ
346,II YY YZ YZ
347,II YY ZI ZI
348,II YY ZX ZX
349,II YY ZY ZY
350,II YY ZZ ZZ
351,II YZ YZ YZ
352,II YZ YZ ZI
353,II YZ YZ ZX
354,II YZ YZ ZY
355,II YZ YZ ZZ
356,II YZ ZI ZI
357,II YZ ZX ZX
358,II YZ ZY ZY
359,II YZ ZZ ZZ
360,II ZI ZI ZI
361,II ZI ZI ZX
362,II ZI ZI ZY
363,II ZI ZI ZZ
364,II ZI ZX ZX
365,II ZI ZY ZY
366,II ZI ZZ ZZ
367,II ZX ZX ZX
368,II ZX ZX ZY
369,II ZX ZX ZZ
370,II ZX ZY ZY
371,II ZX ZZ ZZ
372,II ZY ZY ZY
373,II ZY ZY ZZ
374,II ZY ZZ ZZ
375,II ZZ ZZ ZZ
376,IX IX IX IX
377,IX IX IX IY
378,IX IX IX IZ
379,IX IX IX XI
380,IX IX IX XX
381,IX IX IX XY
382,IX IX IX XZ
383,IX IX IX YI
384,IX IX IX YX
385,IX IX IX YY
386,IX IX IX YZ
387,IX IX IX ZI
388,IX IX IX ZX
389,IX IX IX ZY
390,IX IX IX ZZ
391,IX IX IY IY
392,IX IX IZ IZ
393,IX IX XI XI
394,IX IX XI XX
395,IX IX XX XX
396,IX IX XY XY
397,IX IX XZ XZ
398,IX IX YI YI
399,IX IX YI YX
400,IX IX YX YX
401,IX IX YY YY
402,IX IX YZ YZ
403,IX IX ZI ZI
404,IX IX ZI ZX
405,IX IX ZX ZX
406,IX IX ZY ZY
407,IX IX ZZ ZZ
408,IX IY IY IY
409,IX IZ IZ IZ
410,IX XI XI XI
411,IX XI XI XX
412,IX XI XX XX
413,IX XX XX XX
414,IX XY XY XY
415,IX XZ XZ XZ
416,IX YI YI YI
417,IX YI YI YX
418,IX YI YX YX
419,IX YX YX YX
420,IX YY YY YY
421,IX YZ YZ YZ
422,IX ZI ZI ZI
423,IX ZI ZI ZX
424,IX ZI ZX ZX
425,IX ZX ZX ZX
426,IX ZY ZY ZY
427,IX ZZ ZZ ZZ
428,IY IY IY IY
429,IY IY IY IZ
430,IY IY IY XI
431,IY IY IY XX
432,IY IY IY XY
433,IY IY IY XZ
434,IY IY IY YI
435,IY IY IY YX
436,IY IY IY YY
437,IY IY IY YZ
438,IY IY IY ZI
439,IY IY IY ZX
440,IY IY IY ZY
441,IY IY IY ZZ
442,IY IY IZ IZ
443,IY IY XI XI
444,IY IY XI XY
445,IY IY XX XX
446,IY IY XY XY
447,IY IY XZ XZ
448,IY IY YI YI
449,IY IY YI YY
450,IY IY YX YX
451,IY IY YY YY
452,IY IY YZ YZ
453,IY IY ZI ZI
454,IY IY ZI ZY
455,IY IY ZX ZX
456,IY IY ZY ZY
457,IY IY ZZ ZZ
458,IY IZ IZ IZ
459,IY XI XI XI
460,IY XI XI XY
461,IY XI XY XY
462,IY XX XX XX
463,IY XY XY XY
464,IY XZ XZ XZ
465,IY YI YI YI
466,IY YI YI YY
467,IY YI YY YY
468,IY YX YX YX
469,IY YY YY YY
470,IY YZ YZ YZ
471,IY ZI ZI ZI
472,IY ZI ZI ZY
473,IY ZI ZY ZY
474,IY ZX ZX ZX
475,IY ZY ZY ZY
476,IY ZZ ZZ ZZ
477,IZ IZ IZ IZ
478,IZ IZ IZ XI
479,IZ IZ IZ XX
480,IZ IZ IZ XY
481,IZ IZ IZ XZ
482,IZ IZ IZ YI
483,IZ IZ IZ YX
484,IZ IZ IZ YY
485,IZ IZ IZ YZ
486,IZ IZ IZ ZI
487,IZ IZ IZ ZX
488,IZ IZ IZ ZY
489,IZ IZ IZ ZZ
490,IZ IZ XI XI
491,IZ IZ XI XZ
492,IZ IZ XX XX
493,IZ IZ XY XY
494,IZ IZ XZ XZ
495,IZ IZ YI YI
496,IZ IZ YI YZ
497,IZ IZ YX YX
498,IZ IZ YY YY
499,IZ IZ YZ YZ
500,IZ IZ ZI ZI
501,IZ IZ ZI ZZ
502,IZ IZ ZX ZX
503,IZ IZ ZY ZY
504,IZ IZ ZZ ZZ
505,IZ XI XI XI
506,IZ XI XI XZ
507,IZ XI XZ XZ
508,IZ XX XX XX
509,IZ XY XY XY
510,IZ XZ XZ XZ
511,IZ YI YI YI
512,IZ YI YI YZ
513,IZ YI YZ YZ
514,IZ YX YX YX
515,IZ YY YY YY
516,IZ YZ YZ YZ
517,IZ ZI ZI ZI
518,IZ ZI ZI ZZ
519,IZ ZI ZZ ZZ
520,IZ ZX ZX ZX
521,IZ ZY ZY ZY
522,IZ ZZ ZZ ZZ
523,XI XI XI XI
524,XI XI XI XX
525,XI XI XI XY
526,XI XI XI XZ
527,XI XI XI YI
528,XI XI XI YX
529,XI XI XI YY
530,XI XI XI YZ
531,XI XI XI ZI
532,XI XI XI ZX
533,XI XI XI ZY
534,XI XI XI ZZ
535,XI XI XX XX
536,XI XI XY XY
537,XI XI XZ XZ
538,XI XI YI YI
539,XI XI YX YX
540,XI XI YY YY
541,XI XI YZ YZ
542,XI XI ZI ZI
543,XI XI ZX ZX
544,XI XI ZY ZY
545,XI XI ZZ ZZ
546,XI XX XX XX
547,XI XY XY XY
548,XI XZ XZ XZ
549,XI YI YI YI
550,XI YX YX YX
551,XI YY YY YY
552,XI YZ YZ YZ
553,XI ZI ZI ZI
554,XI ZX ZX ZX
555,XI ZY ZY ZY
556,XI ZZ ZZ ZZ
557,XX XX XX XX
558,XX XX XX XY
559,XX XX XX XZ
560,XX XX XX YI
561,XX XX XX YX
562,XX XX XX YY
563,XX XX XX YZ
564,XX XX XX ZI
565,XX XX XX ZX
566,XX XX XX ZY
567,XX XX XX ZZ
568,XX XX XY XY
569,XX XX XZ XZ
570,XX XX YI YI
571,XX XX YX YX
572,XX XX YY YY
573,XX XX YY ZZ
574,XX XX YZ YZ
575,XX XX YZ ZY
576,XX XX ZI ZI
577,XX XX ZX ZX
578,XX XX ZY ZY
579,XX XX ZZ ZZ
580,XX XY XY XY
581,XX XZ XZ XZ
582,XX YI YI YI
583,XX YX YX YX
584,XX YY YY YY
585,XX YY YY ZZ
586,XX YY ZZ ZZ
587,XX YZ YZ YZ
588,XX YZ YZ ZY
589,XX YZ ZY ZY
590,XX ZI ZI ZI
591,XX ZX ZX ZX
592,XX ZY ZY ZY
593,XX ZZ ZZ ZZ
594,XY XY XY XY
595,XY XY XY XZ
596,XY XY XY YI
597,XY XY XY YX
598,XY XY XY YY
599,XY XY XY YZ
600,XY XY XY ZI
601,XY XY XY ZX
602,XY XY XY ZY
603,XY XY XY ZZ
604,XY XY XZ XZ
605,XY XY YI YI
606,XY XY YX YX
607,XY XY YX ZZ
608,XY XY YY YY
609,XY XY YZ YZ
610,XY XY YZ ZX
611,XY XY ZI ZI
612,XY XY ZX ZX
613,XY XY ZY ZY
614,XY XY ZZ ZZ
615,XY XZ XZ XZ
616,XY YI YI YI
617,XY YX YX YX
618,XY YX YX ZZ
619,XY YX ZZ ZZ
620,XY YY YY YY
621,XY YZ YZ YZ
622,XY YZ YZ ZX
623,XY YZ ZX ZX
624,XY ZI ZI ZI
625,XY ZX ZX ZX
626,XY ZY ZY ZY
627,XY ZZ ZZ ZZ
628,XZ XZ XZ XZ
629,XZ XZ XZ YI
630,XZ XZ XZ YX
631,XZ XZ XZ YY
632,XZ XZ XZ YZ
633,XZ XZ XZ ZI
634,XZ XZ XZ ZX
635,XZ XZ XZ ZY
636,XZ XZ XZ ZZ
637,XZ XZ YI YI
638,XZ XZ YX YX
639,XZ XZ YX ZY
640,XZ XZ YY YY
641,XZ XZ YY ZX
642,XZ XZ YZ YZ
643,XZ XZ ZI ZI
644,XZ XZ ZX ZX
645,XZ XZ ZY ZY
646,XZ XZ ZZ ZZ
647,XZ YI YI YI
648,XZ YX YX YX
649,XZ YX YX ZY
650,XZ YX ZY ZY
651,XZ YY YY YY
652,XZ YY YY ZX
653,XZ YY ZX ZX
654,XZ YZ YZ YZ
655,XZ ZI ZI ZI
656,XZ ZX ZX ZX
657,XZ ZY ZY ZY
658,XZ ZZ ZZ ZZ
659,YI YI YI YI
660,YI YI YI YX
661,YI YI YI YY
662,YI YI YI YZ
663,YI YI YI ZI
664,YI YI YI ZX
665,YI YI YI ZY
666,YI YI YI ZZ
667,YI YI YX YX
668,YI YI YY YY
669,YI YI YZ YZ
670,YI YI ZI ZI
671,YI YI ZX ZX
672,YI YI ZY ZY
673,YI YI ZZ ZZ
674,YI YX YX YX
675,YI YY YY YY
676,YI YZ YZ YZ
677,YI ZI ZI ZI
678,YI ZX ZX ZX
679,YI ZY ZY ZY
680,YI ZZ ZZ ZZ
681,YX YX YX YX
682,YX YX YX YY
683,YX YX YX YZ
684,YX YX YX ZI
685,YX YX YX ZX
686,YX YX YX ZY
687,YX YX YX ZZ
688,YX YX YY YY
689,YX YX YZ YZ
690,YX YX ZI ZI
691,YX YX ZX ZX
692,YX YX ZY ZY
693,YX YX ZZ ZZ
694,YX YY YY YY
695,YX YZ YZ YZ
696,YX ZI ZI ZI
697,YX ZX ZX ZX
698,YX ZY ZY ZY
699,YX ZZ ZZ ZZ
700,YY YY YY YY
701,YY YY YY YZ
702,YY YY YY ZI
703,YY YY YY ZX
704,YY YY YY ZY
705,YY YY YY ZZ
706,YY YY YZ YZ
707,YY YY ZI ZI
708,YY YY ZX ZX
709,YY YY ZY ZY
710,YY YY ZZ ZZ
711,YY YZ YZ YZ
712,YY ZI ZI ZI
713,YY ZX ZX ZX
714,YY ZY ZY ZY
715,YY ZZ ZZ ZZ
716,YZ YZ YZ YZ
717,YZ YZ YZ ZI
718,YZ YZ YZ ZX
719,YZ YZ YZ ZY
720,YZ YZ YZ ZZ
721,YZ YZ ZI ZI
722,YZ YZ ZX ZX
723,YZ YZ ZY ZY
724,YZ YZ ZZ ZZ
725,YZ ZI ZI ZI
726,YZ ZX ZX ZX
727,YZ ZY ZY ZY
728,YZ ZZ ZZ ZZ
729,ZI ZI ZI ZI
730,ZI ZI ZI ZX
731,ZI ZI ZI ZY
732,ZI ZI ZI ZZ
733,ZI ZI ZX ZX
734,ZI ZI ZY ZY
735,ZI ZI ZZ ZZ
736,ZI ZX ZX ZX
737,ZI ZY ZY ZY
738,ZI ZZ ZZ ZZ
739,ZX ZX ZX ZX
740,ZX ZX ZX ZY
741,ZX ZX ZX ZZ
742,ZX ZX ZY ZY
743,ZX ZX ZZ ZZ
744,ZX ZY ZY ZY
745,ZX ZZ ZZ ZZ
746,ZY ZY ZY ZY
747,ZY ZY ZY ZZ
748,ZY ZY ZZ ZZ
749,ZY ZZ ZZ ZZ
750,ZZ ZZ ZZ ZZ

